The Vulnerability of Semantic Segmentation Networks to Adversarial Attacks in Autonomous Driving: Enhancing Extensive Environment Sensing

Enabling autonomous driving (AD) can be considered one of the biggest challenges in today's technology. AD is a complex task accomplished by several functionalities, with environment perception being one of its core functions. Environment perception is usually performed by combining the semantic information captured by several sensors, i.e., lidar or camera. The semantic information from the respective sensor can be extracted by using convolutional neural networks (CNNs) for dense prediction. In the past, CNNs constantly showed state-of-the-art performance on several vision-related tasks, such as semantic segmentation of traffic scenes using nothing but the red-green-blue (RGB) images provided by a camera. Although CNNs obtain state-of-the-art performance on clean images, almost imperceptible changes to the input, referred to as adversarial perturbations, may lead to fatal deception. The goal of this article is to illuminate the vulnerability aspects of CNNs used for semantic segmentation with respect to adversarial attacks, and share insights into some of the existing known adversarial defense strategies. We aim to clarify the advantages and disadvantages associated with applying CNNs for environment perception in AD to serve as a motivation for future research in this field.

==> fig_source/fig4.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "from plot_helper import tu_color\n",
    "import numpy as np\n",
    "\n",
    "plt.rc('font', family='serif', size=11, serif='Times New Roman')\n",
    "plt.rc('text', usetex=True)\n",
    "plt.rc('xtick', labelsize=10)\n",
    "plt.rc('ytick', labelsize=10)\n",
    "plt.rc('axes', labelsize=10)\n",
    "plt.rcParams['text.latex.preamble']=''\n",
    "plt.rcParams['text.latex.preamble'].append(r'\\usepackage{amsfonts}')\n",
    "plt.rcParams['text.latex.preamble'].append(r'\\usepackage{Times}')\n",
    "#plt.rcParams['text.latex.preamble'] += r'\\usepackage{amsfonts}'\n",
    "#plt.rcParams['text.latex.preamble'] += r'\\usepackage{Times}'\n",
    "\n",
    "# IEEETrans double column standard\n",
    "fig_width = 252.0 / 72.27 #1pt is 1/72.27 inches\n",
    "fig_height = fig_width / 1.618 #golden ratio\n",
    "\n",
    "# IEEETrans single column review standard\n",
    "#fig_width = 433.62001 / 72.27 #1pt is 1/72.27 inches\n",
    "#fig_height = fig_width / 1.618"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 2092.15x1293.05 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "###https://matplotlib.org/users/customizing.html#customizing-matplotlib\n",
    "\n",
    "fig = plt.figure(figsize=(fig_width,fig_height), dpi=600)\n",
    "\n",
    "x = []\n",
    "y = []\n",
    "\n",
    "x.append(np.asarray([     1,      2,      4,      8,     16,     32]))\n",
    "y.append(np.asarray([0.5154, 0.4169, 0.2393, 0.0692, 0.0343, 0.0100])/0.6723*100)\n",
    "y.append(np.asarray([0.5655, 0.4702, 0.3477, 0.2669, 0.1794, 0.0901])/0.6723*100)\n",
    "\n",
    "ind = np.arange(len(y[0]))\n",
    "width = 0.4\n",
    "\n",
    "rects2 = plt.bar(ind - width/2, y[1], width, color=tu_color(4), label=r'iterative')\n",
    "rects1 = plt.bar(ind + width/2, y[0], width, color=tu_color(3), label=r'non-iterative')\n",
    "plt.legend(loc='upper right', ncol=1, framealpha=1.0)\n",
    "\n",
    "plt.xticks(ind,[1,     2,     4,     8,    16,    32])\n",
    "plt.yticks(np.arange(0, 101, 20.0))\n",
    "\n",
    "plt.ylim(ymin=0, ymax=100.0)\n",
    "\n",
    "plt.xlabel(r'upper perturbation bound $\\epsilon \\quad (\\ge ||\\mathbf{r}||_\\infty)$')\n",
    "#plt.xlabel(r'$\\epsilon$')\n",
    "plt.ylabel(r'mIoU ratio $Q$')\n",
    "#plt.title(r'experiments with $\\epsilon$')\n",
    "plt.grid(color='black', linestyle='--', linewidth=0.5, axis='y')\n",
    "#plt.show()\n",
    "plt.savefig('./miou_ratio_icnet_llm_both.pdf', dpi=600, facecolor='w', edgecolor='w',\n",
    "         orientation='portrait', papertype=None, format=None, bbox_inches='tight', pad_inches=0.1,\n",
    "         frameon=None, metadata=None)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> fig_source/plot_helper.py <==
#%%
import numpy as np
import matplotlib.pyplot as plt


def rgb_to_hex(r:int,g:int,b:int) -> str:
    '''
    Convert a RGB tuple into a hexadecimal color code.

    :param r: Integer value of the red channel [0,255]
    :param g: Integer value of the green channel [0,255]
    :param b: Integer value of the blue channel [0,255]
    :return: String of the hexadecimal color code for the RGB tuple
    '''
    return '#%02x%02x%02x' % (r, g, b)


def tu_color(color_id:int) -> str:
    '''
    Returns hexadecimal color values for the respective colors of the corporate design of the TU Braunschweig.
    c.f. https://www.tu-braunschweig.de/Medien-DB/presse/flyer/flyer-spk-corporate-design.pdf
    :param color_id: ID of the color (https://ifn21.ifn.ing.tu-bs.de/wiki/doku.php?id=medienmaterialien:powerpoint_vorlage)
    :return: Hexadecimal color code
    '''
    tubs_color_dict = { #TODO: Remove 'platzhalter'
        0:(190,30,60),
        1:(255,205,0),
        11:(255,220,77),
        12:(255,230,127),
        13:(255,240,178),
        14:(255,245,204),
        2:(250,110,0),
        21:(252,154,77),
        22:(252,182,127),
        23:(253,211,178),
        24:(254,226,204),
        3:(176,0,70),
        31:(192,51,107),
        32:(215,127,162),
        33:(235,191,209),
        34:(243,217,227),
        4:(124,205,230),
        41:(164,220,238),
        42:(189,230,242),
        43:(215,240,247),
        44:(229,245,250),
        5:(0,128,180),
        51:(77,165,203),
        52:(140,198,221),
        53:(191,223,236),
        54:(217,246,244),
        6:(0,83,116),
        61:(64,126,151),
        62:(140,177,192),
        63:(191,212,220),
        64:(217,229,234),
        7:(8,8,8),
        71:(95,95,95),
        72:(150,150,150),
        73:(192,192,192),
        74:(221,221,221),
        8:(198,238,0),
        81:(215,243,77),
        82:(226,246,127),
        83:(238,250,178),
        84:(244,252,204),
        9:(137,164,0),
        91:(173,191,77),
        92:(196,209,127),
        93:(219,228,178),
        94:(231,237,204),
        10:(0,113,86),
        101:(77,156,137),
        102:(140,191,179),
        103:(191,219,213),
        104:(218,234,231),
        110:(204,0,153),
        111:(222,89,189),
        112:(235,153,214),
        113:(245,204,235),
        114:(250,229,245),
        120:(118,0,118),
        121:(152,64,152),
        122:(186,127,186),
        123:(214,178,214),
        124:(235,217,235),
        130:(118,0,84),
        131:(156,77,136),
        132:(193,140,178),
        133:(221,191,212),
        134:(235,217,230)
    }
    return rgb_to_hex(*tubs_color_dict[color_id])


def plot_image(image_array:np.ndarray, show:bool = True) -> plt.figure():
    '''
    Creates a new figure, plots the image in that figure and shows the figure.
    Function checks the dimension of the image to automatically show greyscale images with a greyscale colormap.

    :param image_array: Input array either of  size (H x W x C) or (H x W)
    :param show: If show is False and the interactive mode of matplotlib is turned off the figure will not be shown.
    Nevertheless is  can still be saved to a file.
    :return: fig: Returns the figure object to save the figure if necessary.
    '''
    fig = plt.figure()
    if image_array.ndim == 3:
        plt.imshow(image_array)
    elif image_array.ndim == 2:
        plt.imshow(image_array, cmap='gray')
    else:
        print('The array you have provided must have 2 (greyscale) or 3 (color) dimensions')
    if show:
        plt.show()
    return fig
